Governed Persistent Memory: Source-Bound State Semantics and Fail-Closed Release for Long-Horizon Agents

Long-term agent memory is usually treated as select--store--retrieve, but retrieval does not decide whether contradictory, superseded, retracted, deleted, or stale records may support an outgoing claim. We introduce Governed Persistent Memory (GPM), an auditable bitemporal state-transition model with source-bound admission, derived lifecycle state, current public barriers, and fail-closed structured release. Five executable clauses cover ledger integrity, source binding, conflict isolation, non-revival after retraction or deletion, and exact claim closure over a fresh view at one verified head. On a prespecified hash-frozen 3,600-case GPM-ReleaseBench, GPM matches all complete outcomes; the strongest of three intentionally simple complete policies matches 1,800/3,600 and makes unmatched releases on 50% of violation cases. A separate sealed end-to-end service evaluation exercises real ingestion and release across eight query families. In its publicly disclosed V3 arm, the governed lane is correct on 2,400/2,400 clusters versus 600/2,400 for ungoverned local Qwen2.5-7B; it repairs all 1,800 baseline failures with no regression (one-sided 95% lower bounds 99.875% and 99.834%). A later V5 reseal over Chinese- and English-command arms, with generation-date pinning and no post-freeze reducer amendment, again obtains 2,400/2,400 per arm. A production-code-independent finite model explores 331,776 semantic and 1,990,656 query states without a full-contract counterexample, and a 100,000-trace three-engine differential yields zero mismatches. These are bounded contract and implementation results, not open-world model accuracy or evidence of world truth. Governed answers in the sealed service evaluation are deterministic service outputs; the 7B result is the ungoverned comparison, not a claim that a language model itself became perfectly accurate.

==> anc/README.md <==
# Governed-QA V3/V5 aggregate ancillary material

`governed-qa-v3-v5.json` is a byte-for-byte copy of the public aggregate
record at the following immutable repository revision:

- repository: `https://github.com/kzkz137806/aethmere`
- commit: `969ae0dfe1b7231b84128ce23a944548946b0d49`
- source path: `evaluation/governed-qa-v3-v5.json`
- SHA-256: `aaebbe9cbac56e529d44dc2cd56d6b10b1e31b7c6d58ad673c6ea1f9a975df7e`
- size: 3,396 bytes

The record contains aggregate counts, method boundaries, claim limits, and
integrity hashes. It does not contain private questions, prompts, model
outputs, evaluator keys, model weights, or per-cluster receipts. It supports
inspection of the paper's published V3/V5 aggregate claims; it does not enable
independent execution of the proprietary governed service.



==> anc/governed-qa-v3-v5.json <==
{
  "schema": "aethmere.public-evaluation.v3",
  "published_at": "2026-08-25",
  "status": "historical-sealed-results",
  "title": "Sealed governed-QA evaluation of the same 7B model with and without Aethmere",
  "comparison": {
    "evaluated_system": "local 7B model with Aethmere",
    "baseline_system": "same local 7B model without memory, direct answer",
    "same_base_model": true,
    "same_questions_languages_and_denominator": true
  },
  "method": {
    "oracle": "deterministic exact-string",
    "slice_count": 8,
    "cases_per_slice": 300,
    "v5_languages": [
      "zh",
      "en"
    ],
    "failures_timeouts_and_abstentions_stay_in_denominator": true,
    "v5_reducer_amended_after_freeze": false,
    "v5_question_surface_mismatches": 0
  },
  "results": {
    "v3": {
      "frozen_at": "2026-08-03T22:32:51.479Z",
      "cases": 2400,
      "correct": 2400,
      "missing": 0,
      "correct_rate": 1,
      "all_slice_gates_pass": true
    },
    "v5": {
      "frozen_at": "2026-08-04T22:39:20.298Z",
      "cases": 4800,
      "correct": 4800,
      "missing": 0,
      "correct_rate": 1,
      "languages": {
        "zh": {
          "cases": 2400,
          "correct": 2400,
          "missing": 0,
          "correct_rate": 1
        },
        "en": {
          "cases": 2400,
          "correct": 2400,
          "missing": 0,
          "correct_rate": 1
        }
      },
      "baseline": {
        "type": "same local 7B model without memory, direct answer",
        "comparison_basis": "same sealed V5 questions, languages, and denominator",
        "cases": 4800,
        "correct": 1982,
        "failed": 2818,
        "correct_rate": 0.41291666666666665,
        "failed_rate": 0.5870833333333333,
        "languages": {
          "zh": {
            "cases": 2400,
            "correct": 1346,
            "failed": 1054,
            "correct_rate": 0.5608333333333333,
            "failed_rate": 0.43916666666666665
          },
          "en": {
            "cases": 2400,
            "correct": 636,
            "failed": 1764,
            "correct_rate": 0.265,
            "failed_rate": 0.735
          }
        },
        "fixed": 2818,
        "regressed": 0,
        "gross_cure_rate": 1,
        "net_cure_rate": 1
      }
    }
  },
  "claim_limits": {
    "historical_sealed_receipts": true,
    "binds_current_runtime": false,
    "open_world": false,
    "production_accuracy": false,
    "universal_accuracy": false
  },
  "privacy": {
    "aggregate_only": true,
    "raw_cases_included": false,
    "prompts_included": false,
    "model_outputs_included": false
  },
  "integrity": {
    "v3": {
      "freeze_manifest_sha256": "a06b572aa022169dea3cc81845a7969f53ae9c6be3dea3e1ddf6a1de43585fad",
      "main_reduction_sha256": "83d1f1adb92ee4bb30290b7230a116c70f5b16e8afbd09fc5d6d701a89954741"
    },
    "v5": {
      "freeze_manifest_sha256": "8f19ef4fa29e8210e3e905338980c1d2c68f65af05428e6dc5878307ff2e95b0",
      "main_zh_reduction_sha256": "d0a0828c80e8ae756118fd01821c00ab8bb9c8b4b9579d18430014ba3667a44c",
      "main_en_reduction_sha256": "10c13d43e5769a118b9762d5a3fc67fb7f33e56cb68026ab20c27928819f3d59",
      "cure_zh_reduction_sha256": "479ceedddf833c22402fc587fc21c78e57c4d12f6daf3feb87dc2d96ea51d36c",
      "cure_en_reduction_sha256": "620c265a67a19df441ee3cae2d48a0b8a3f069a39abe79539d5699a86f7becb7"
    }
  }
}

